Entropic Density Functional Theory: Entropic Inference and the Equilibrium State of Inhomogeneous Fluids

A unified formulation of the density functional theory is constructed on the foundations of entropic inference in both the classical and the quantum regimes. The theory is introduced as an application of entropic inference for inhomogeneous fluids in thermal equilibrium. It is shown that entropic inference reproduces the variational principle of DFT when information about expected density of particles is imposed. In the classical regime, this process introduces a family of trial density-parametrized probability distributions, and consequently a trial entropy, from which the preferred one is found using the method of Maximum Entropy (MaxEnt). In the quantum regime, similarly, the process involves introduction of a family of trial density-parametrized density matrices, and consequently a trial entropy, from which the preferred density matrix is found using the method of quantum MaxEnt. As illustrations some known approximation schemes of the theory are discussed.

==> allclean.sh <==
#!/bin/bash
rm -f *~ *.aux *.lof *.lot *.toc *.blg *.log *.bbl *.acr *.acn *.alg *.glg *.glo *.gls *.ist *.out


==> builddis.sh <==
#!/bin/bash
pdflatex dissertation.tex
makeglossaries dissertation
bibtex dissertation
pdflatex dissertation.tex
pdflatex dissertation.tex
echo "View your dissertation.pdf"


==> clean.sh <==
#!/bin/bash
rm -f *~ *.aux *.dvi *.lof *.lot *.toc *.log *.bbl *.blg *.log

